DISGO: Automatic End-to-End Evaluation for Scene Text OCR

This paper discusses the challenges of optical character recognition (OCR) on natural scenes, which is harder than OCR on documents due to the wild content and various image backgrounds. We propose to uniformly use word error rates (WER) as a new measurement for evaluating scene-text OCR, both end-to-end (e2e) performance and individual system component performances. Particularly for the e2e metric, we name it DISGO WER as it considers Deletion, Insertion, Substitution, and Grouping/Ordering errors. Finally we propose to utilize the concept of super blocks to automatically compute BLEU scores for e2e OCR machine translation. The small SCUT public test set is used to demonstrate WER performance by a modularized OCR system.

==> bestGT-eq.py <==
class EQ:
    def __init__(self, eq_id, members):
        self.eq_id = eq_id
        self.members = set([_ for _ in members])  # assume loc > 0
        self.superblocks = None
        self.unique_sb = None

    def __str__(self):
        words = [f"EQ{self.eq_id}: {self.members}"]
        w2 = "superblocks"
        if self.superblocks is not None:
            w2 = f"{w2}: {str(self.superblocks)}"
        w3 = "unique_sb"
        if self.unique_sb is not None:
            w3 = f"{w3}: {str(self.unique_sb)}"
        words.append(w2)
        words.append(w3)
        return "\n".join(words)

    def find_superblock(self, loc2b):
        """
        Find the set of blocks, in loc2b, contain exactly all the words in self.members
        (except for possibly some negative locations)
        """
        blocks = set()
        for loc in self.members:
            if loc in loc2b:
                b = loc2b[loc]
                blocks.add(b)
        return blocks

    def _exist(self, sb2, unique_list):
        """Check if sb2 is included in unique_list already."""
        for sb1 in unique_list:
            if len(sb1) == len(sb2):
                for b in sb1:
                    if b not in sb2:
                        return False
                return True
        return False

    def unique(self, superblocks):
        unique_sb = []
        for sb in superblocks:
            if not self._exist(sb, unique_sb):
                unique_sb.append(sb)
        return unique_sb


class EQBuilder:
    def dump(self):
        for eq in self.EQClasses.values():
            print(eq)
            print()

    def _positive(self, members):
        pos = set([loc for loc in members if loc > 0])
        return pos

    def __init__(self, Annotators):
        """Annotators is a list of annotators. |Annotators| = K
        Each annotator is a dict from location id to its block tuple (loc2b)
        See the example in the main code below.
        """
        self.EQClasses = {}  # class id to EQ object
        self.loc2EQ = {}  # loc id (may be -ve) to EQ object
        self.eq_id = 0  # eq class id

        for i, loc2b in enumerate(Annotators):
            if i == 0:
                for block in set(loc2b.values()):
                    self._create(block)
            else:
                self._expand(loc2b)

        for eq1 in self.EQClasses.values():
            eq1.superblocks = [eq1.find_superblock(loc2b) for loc2b in Annotators]
            eq1.unique_sb = eq1.unique(eq1.superblocks)

    def _create(self, block, deletions=None):
        eq1 = EQ(self.eq_id, block)
        self.EQClasses[self.eq_id] = eq1

        for loc in block:
            self.loc2EQ[loc] = eq1
        self.eq_id += 1

        if deletions is not None:
            for id in deletions:
                del self.EQClasses[id]

    def _expand(self, annotator2):
        eq_ids = list(self.EQClasses.keys())
        done = set()
        for id1 in eq_ids:
            if id1 in done:
                continue
            set1 = self.EQClasses[id1].members  # all locations in id1
            merge_candidates = [id1]
            while True:
                set2 = set()
                for loc in self._positive(set1):
                    block2 = annotator2[loc]
                    set2 = set2.union(block2)
                if self._positive(set2) == self._positive(set1):
                    set1 = set1.union(set2)  # adding -ve locations from set2
                    break

                for loc in self._positive(set2):
                    if loc not in set1:
                        eq1 = self.loc2EQ[loc]
                        set1 = set1.union(eq1.members)
                        merge_candidates.append(eq1.eq_id)
                set1 = set1.union(set2)
                if self._positive(set1) == self._positive(set2):
                    break
            if len(merge_candidates) > 1:
                self._create(set1, merge_candidates)
            done = done.union(merge_candidates)

        for loc, b in annotator2.items():
            if loc not in self.loc2EQ:
                self._create(b)

    def all_combinatory(self):
        EQList = list(self.EQClasses.values())
        blocks = set()
        return self.recursive_combinatory(0, blocks, EQList)

    def recursive_combinatory(self, eq_idx, blocks, EQList):
        if eq_idx == len(EQList):
            yield blocks
        else:
            for sb in EQList[eq_idx].unique_sb:
                blocks2 = blocks.union(sb)
                yield from self.recursive_combinatory(eq_idx + 1, blocks2, EQList)


if __name__ == "__main__":
    # A=bestGT, B=prediction
    # They both may contain negative locations
    a1 = (1, 2, -3, 4, -5)
    a2 = (6, 7)
    A_loc2b = {}
    for a in [a1, a2]:
        for x in a:
            A_loc2b[x] = a

    B_loc2b = {}
    b1 = (1, 2, 4, 7)
    b2 = (6,)
    b3 = (-8, -9)
    for b in [b1, b2, b3]:
        for y in b:
            B_loc2b[y] = b

    eqb = EQBuilder([A_loc2b, B_loc2b])
    eqb.dump()
    print("====")

    # A, B, C all GT block definitions. All positive locations.
    A = {1: (1,), 2: (2, 3), 3: (2, 3), 4: (4, 5), 5: (4, 5)}
    B = {1: (1, 2, 3), 2: (1, 2, 3), 3: (1, 2, 3), 4: (5, 4), 5: (5, 4)}
    C = {1: (1, 2, 3), 2: (1, 2, 3), 3: (1, 2, 3), 4: (4, 5), 5: (4, 5)}
    eqb = EQBuilder([A, B, C])
    eqb.dump()
    for ans in eqb.all_combinatory():
        print(ans)


==> bleu.py <==
import math
from collections import Counter, namedtuple

"""
Refer to https://github.com/mozilla/sacreBLEU/blob/master/sacrebleu.py
and
https://aclanthology.org/P02-1040.pdf

log BLEU = min(1-r/c, 0) + \sum_i w_i log p_i
"""
NGRAM_ORDER = 4
BLEU = namedtuple(
    "BLEU", "score, ngram_hits, total_ngrams, precisions, bp, sys_len, ref_len"
)


def my_log(num):
    """
    Floors the log function
    :param num: the number
    :return: log(num) floored to a very low number
    """
    if num == 0.0:
        return -9999999999
    return math.log(num)


def compute_bleu(
    correct,
    total,
    sys_len,
    ref_len,
    smooth="none",
    smooth_floor=0.01,
    use_effective_order=False,
):
    """Computes BLEU score from its sufficient statistics. Adds smoothing.
    :param correct: List of counts of correct ngrams, 1 <= n <= NGRAM_ORDER
    :param total: List of counts of total ngrams, 1 <= n <= NGRAM_ORDER
    :param sys_len: The cumulative system length
    :param ref_len: The cumulative reference length
    :param smooth: The smoothing method to use
    :param smooth_floor: The smoothing value added, if smooth method 'floor' is used
    :param use_effective_order: Use effective order.
    :return: A BLEU object with the score (100-based) and other statistics.
    """

    precisions = [0 for x in range(NGRAM_ORDER)]

    smooth_mteval = 1.0
    effective_order = NGRAM_ORDER
    for n in range(NGRAM_ORDER):
        if total[n] == 0:
            break

        if use_effective_order:
            effective_order = n + 1

        if correct[n] == 0:
            if smooth == "exp":
                smooth_mteval *= 2
                precisions[n] = 100.0 / (smooth_mteval * total[n])
            elif smooth == "floor":
                precisions[n] = 100.0 * smooth_floor / total[n]
        else:
            precisions[n] = 100.0 * correct[n] / total[n]

    # If the system guesses no i-grams, 1 <= i <= NGRAM_ORDER, the BLEU score is 0 (technically undefined).
    # This is a problem for sentence-level BLEU or a corpus of short sentences, where systems will get no credit
    # if sentence lengths fall under the NGRAM_ORDER threshold. This fix scales NGRAM_ORDER to the observed
    # maximum order. It is only available through the API and off by default

    brevity_penalty = 1.0
    if sys_len < ref_len:
        brevity_penalty = math.exp(1 - ref_len / sys_len) if sys_len > 0 else 0.0

    bleu = brevity_penalty * math.exp(
        sum(map(my_log, precisions[:effective_order])) / effective_order
    )

    return BLEU._make(
        [bleu, correct, total, precisions, brevity_penalty, sys_len, ref_len]
    )


def superblock_extract_ngrams(lines, min_order=1, max_order=NGRAM_ORDER):
    """
    :param lines: a list of block translations
    :param max_order: collect n-grams from 1<=n<=max
    :return: a dictionary containing ngrams and counts
    """
    ngrams = Counter()
    for line in lines:
        tokens = line.lower().split()
        for n in range(min_order, max_order + 1):
            for i in range(0, len(tokens) - n + 1):
                ngram = " ".join(tokens[i : i + n])
                ngrams[ngram] += 1

    return ngrams


def all_translations(HT, block_idx, combo):
    if block_idx == len(HT):  # #blocks
        yield combo
    else:
        for translation in HT[block_idx]:
            combo[block_idx] = translation
            yield from all_translations(HT, block_idx + 1, combo)


def superblock_ref_stats(MT, refs):
    """Counting GT ngrams for one superblock
    MT = [ MT(b1) MT(b2) ...] for a superblock
    refs = HT = [ HT(a1) HT(a2) ... HT(ah)]
    where each HT(ai) is a list of translations
    -->
    HT_all = [ OneOf(HT(a1)) OneOf(HT(a2)) ... OneOf(HT(an))]
    """
    outlen = sum([len(block.split()) for block in MT])  # c
    GT_ngrams = Counter()
    closest_diff = None
    closest_len = None  # r
    combo = [None] * len(refs)
    for ref in all_translations(refs, 0, combo):
        reflen = sum([len(block.split()) for block in ref])
        diff = abs(outlen - reflen)
        if closest_diff is None or diff < closest_diff:
            closest_diff = diff
            closest_len = reflen
        elif diff == closest_diff:
            if reflen < closest_len:
                closest_len = reflen

        ngrams_ref = superblock_extract_ngrams(ref)
        for ngram in ngrams_ref.keys():
            GT_ngrams[ngram] = max(GT_ngrams[ngram], ngrams_ref[ngram])

    assert closest_diff is not None
    return GT_ngrams, closest_diff, closest_len, outlen


def Lookup(blockname):
    """Look up translation of a block.
    blockname convention: "ai" for GT blocks, "bi" for OCR blocks
    Each GT block has a list of possible translations.
    """
    translation = {
        "caution1": ["CAUTION"],
        "caution23": ["CHILDREN PLAYING"],
        "caution123": "CAUTION CHILDREN PLAYING",
        "a1": ["i love you dearly", "i am very fond of you"],
        "a2": ["fine", "all right", "yes"],
        "b1": "i love yes",
        "b2": "fine",
        "b3": "the the the",
    }

    return translation[blockname]


if __name__ == "__main__":
    # corpus_bleu() in sacrebleu.py
    sys_len = 0  # c
    ref_len = 0  # r
    correct = [0] * NGRAM_ORDER  # numerator of precision i+1
    total = [0] * NGRAM_ORDER  # denominator of precision i+1

    # Each image consists of a list of EQ classes.
    # Each EQ class is a pair of (GT superblock, prediction superblock).
    # Each superblock consists of a list of blocks.
    image1 = [(["a1", "a2"], ["b1", "b2"]), ([], ["b3"])]  # Table 2
    image2 = [(["caution1", "caution23"], ["caution123"])]  # Figure 4
    corpus = [image1, image2]

    for image in corpus:
        for a, b in image:
            HT = [Lookup(a1) for a1 in a]
            MT = [Lookup(b1) for b1 in b]
            ref_ngrams, closest_diff, closest_len, outlen = superblock_ref_stats(MT, HT)
            sys_len += outlen  # c
            ref_len += closest_len  # r

            sys_ngrams = superblock_extract_ngrams(MT)
            for ngram in sys_ngrams.keys():
                n = len(ngram.split())
                correct[n - 1] += min(sys_ngrams[ngram], ref_ngrams.get(ngram, 0))
                total[n - 1] += sys_ngrams[ngram]

    bleu = compute_bleu(
        correct,
        total,
        sys_len,
        ref_len,
        smooth="exp",
        smooth_floor=0.01,
        use_effective_order=True,
    )
    print(bleu)


==> eq.py <==
class EQ:
    def __init__(self, eq_id, members):
        self.eq_id = eq_id
        self.members = set([_ for _ in members])  # assume loc > 0
        self.superblocks = None
        self.unique_sb = None

    def __str__(self):
        words = [f"EQ{self.eq_id}: {self.members}"]
        w2 = "superblocks"
        if self.superblocks is not None:
            w2 = f"{w2}: {str(self.superblocks)}"
        w3 = "unique_sb"
        if self.unique_sb is not None:
            w3 = f"{w3}: {str(self.unique_sb)}"
        words.append(w2)
        words.append(w3)
        return "\n".join(words)

    def find_superblock(self, loc2b):
        """
        Find the set of blocks, in loc2b, contain exactly all the words in self.members
        """
        blocks = set()
        for loc in self.members:
            b = loc2b[loc]
            blocks.add(b)
        return blocks

    def _exist(self, sb2, unique_list):
        """Check if sb2 is included in unique_list already."""
        for sb1 in unique_list:
            if len(sb1) == len(sb2):
                for b in sb1:
                    if b not in sb2:
                        return False
                return True
        return False

    def unique(self, superblocks):
        unique_sb = []
        for sb in superblocks:
            if not self._exist(sb, unique_sb):
                unique_sb.append(sb)
        return unique_sb


class EQBuilder:
    def dump(self):
        for eq in self.EQClasses.values():
            print(eq)
            print()

    def __init__(self, Annotators):
        """Annotators is a list of annotators. |Annotators| = K
        Each annotator is a dict from location id to its block tuple (loc2b)
        See the example in the main code below.
        """
        self.EQClasses = {}  # class id to EQ object
        self.loc2EQ = {}  # loc id to EQ object
        self.eq_id = 0  # eq class id

        for i, loc2b in enumerate(Annotators):
            if i == 0:
                for block in set(loc2b.values()):
                    self._create(block)
            else:
                self._expand(loc2b)

        for eq1 in self.EQClasses.values():
            eq1.superblocks = [eq1.find_superblock(loc2b) for loc2b in Annotators]
            eq1.unique_sb = eq1.unique(eq1.superblocks)

    def _create(self, block, deletions=None):
        eq1 = EQ(self.eq_id, block)
        self.EQClasses[self.eq_id] = eq1

        for loc in block:
            self.loc2EQ[loc] = eq1
        self.eq_id += 1

        if deletions is not None:
            for id in deletions:
                del self.EQClasses[id]

    def _expand(self, annotator2):
        eq_ids = list(self.EQClasses.keys())
        done = set()
        for id1 in eq_ids:
            if id1 in done:
                continue
            set1 = self.EQClasses[id1].members  # all locations in id1
            merge_candidates = [id1]
            while True:
                set2 = set()
                for loc in set1:
                    block2 = annotator2[loc]
                    set2 = set2.union(block2)
                if set2 == set1:
                    break

                for loc in set2:
                    if loc not in set1:
                        eq1 = self.loc2EQ[loc]
                        set1 = set1.union(eq1.members)
                        merge_candidates.append(eq1.eq_id)
                if set1 == set2:
                    break
            if len(merge_candidates) > 1:
                self._create(set1, merge_candidates)
            done = done.union(merge_candidates)

    def all_combinatory(self):
        EQList = list(self.EQClasses.values())
        blocks = set()
        return self.recursive_combinatory(0, blocks, EQList)

    def recursive_combinatory(self, eq_idx, blocks, EQList):
        if eq_idx == len(EQList):
            yield blocks
        else:
            for sb in EQList[eq_idx].unique_sb:
                blocks2 = blocks.union(sb)
                yield from self.recursive_combinatory(eq_idx + 1, blocks2, EQList)


if __name__ == "__main__":
    # Table 1
    A = {1: (1,), 2: (2, 3), 3: (2, 3), 4: (4, 5), 5: (4, 5)}
    B = {1: (1, 2, 3), 2: (1, 2, 3), 3: (1, 2, 3), 4: (5, 4), 5: (5, 4)}
    eqb = EQBuilder([A, B])
    for ans in eqb.all_combinatory():
        print(ans)

